Atmospheric muons at PeV energies in radio neutrino detectors

Experiments seeking to detect radio emission stemming from neutrino interactions will soon reach sensitivities that bring a detection within reach. Since experiments like RNO-G or the future IceCube-Gen2 target more than an order of magnitude more effective volume than existing experiments, the renewed and detailed study of rare backgrounds is needed. In this paper, we study the potential background from energy losses of highly energetic atmospheric muons. Due to both limited experimental measurements and limited modeling in hadronic interaction models, the expected event rate is subject to large uncertainties. Here, we estimate rate predictions and their uncertainties for different models and instrumental parameters. We also study possible routes towards mitigation of the muon background, such as parent air shower detection, and illustrate what is needed to make the first measurement of the prompt muon flux at energies above 10 PeV.

==> supplemental_material/Gen2/read_muon_background.py <==
import matplotlib.pyplot as plt
import numpy as np
import pickle

# forecast of the background from in-ice showers induced by atmospheric muons for 
# the IceCube-Gen2 in-ice radio array. The trigger settings are equivalent to the assumptions 
# made in other Gen2 studies (e.g. as described in the Technical Design Report for IceCube-Gen2), 
# i.e. a four-channel phased array with a trigger threshold corresponding to a thermal noise trigger rate
# of 100Hz for the deep component that was assumed to be at 200m depth, and a two out of four coincidence high/low
# threshold trigger on the four downward pointing LPDA antennas of the shallow component for a trigger threshold
# corresponding to 100Hz thermal noise trigger rate. As coincident triggers
# between different components and detector stations can be neglected because of the low shower energies, the 
# total rate is given by the rate of 361 shallow and 164 deep components.

# these are the available keys to the muon background dictionary
# cr_models = ["GSF", "H4a", "H3a", "T+UFA", "T+H"]
# interaction_models = ['SIBYLL23C', 'EPOS-LHC', 'QGSJet-II-04']
# layouts = ["Gen2-TDR"]


cr_model = "GSF"
interaction_model = "SIBYLL23C"
layout = "Gen2-TDR"

data = pickle.load(open("muon_background_Gen2.pkl", "rb"))

shower_energy_bins, cos_zenith_bins, n_muon_bg, n_muon_bg_after_cr_rejection = data[cr_model][interaction_model][layout]
# n_muon_bg contains the background muon rate, i.e., muons/year, in bins of cos(zenith angle) and bis of in-ice shower energy

energy_centers = 0.5 * (shower_energy_bins[1:] + shower_energy_bins[:-1])
n_muon_bg_energy = np.sum(n_muon_bg, axis=0)  # sum over all zenith angle bins

# the following rate is the best guess for the atmospheric muon background 
n_muon_bg_after_cr_rejection_energy = np.sum(n_muon_bg_after_cr_rejection, axis=0)  # sum over all zenith angle bins

# if the potential to measure the high-energy muon flux is being considered, this is the rate to use
n_muon_tagged = n_muon_bg_energy-n_muon_bg_after_cr_rejection_energy

n_tot = np.sum(n_muon_bg_energy)  # calculate total number of muons
n_crcut_tot = np.sum(n_muon_bg_after_cr_rejection_energy) # calculate total number of bg muons that are not rejected by the cosmic ray cut
print(f"{layout} {cr_model} {interaction_model}: {n_tot:.3f} muons/year, with cr veto: {n_crcut_tot:.3f} muons/year, identified/tagged muons: {n_tot - n_crcut_tot:.3f} / year")


# make a plot of the energy spectrum
fig, ax = plt.subplots(1, 1)
ax.step(10 ** energy_centers, n_muon_bg_energy, label=f"all", where='mid', color=f"C0")
ax.step(10 ** energy_centers, n_muon_bg_after_cr_rejection_energy, linestyle="dashed", where='mid', color=f"C1", label="after CR rejection")
ax.step(10 ** energy_centers, n_muon_tagged, linestyle="dotted", where='mid', color=f"C2", label="identified muons")
ax.semilogy(True)
ax.semilogx(True)
ax.set_ylim(1e-7, 1e-1)
ax.set_xlabel("shower energy [eV]")
ax.set_ylabel(r'# atm $\mu$ per year and bin')
ax.set_xlim(1e14, 1e19)
ax.set_title(f"{layout} {cr_model} {interaction_model}")
ax.legend()
fig.tight_layout()
plt.show()

==> supplemental_material/RNO_G/plot_RNO-G_muons.py <==
import numpy as np
import pickle
import matplotlib.pyplot as plt
import matplotlib.lines as mlines
from matplotlib.legend import Legend

with open('RNO_G_data.pickle', 'rb') as file:
    data = pickle.load(file, encoding='latin1')
    
print(data.keys())
print(data['GSF_SIBYLL23C'].keys())

models = ['GSF_SIBYLL23C', 'T+H_SIBYLL23C', 'T+H_QGSJet-II-04', 'H3a_QGSJet-II-04']
colors = [np.array([0.62806373, 0.06196078, 0.93803922, 1.]), np.array([1., 0.41490196, 0.58509804, 1.]), 'mediumblue', 'cadetblue']

fig, axs = plt.subplots(1,1,figsize=(8,6))

legend_handles_1 = [mlines.Line2D([], [], color='k', linestyle='-', label='$\mu_{deep}$ w/o veto'),
                 mlines.Line2D([], [], color='k', linestyle='--', label='$\mu_{deep}$ w veto'),
                 mlines.Line2D([], [], color='k', linestyle=':', label='$\mu_{deep}$ identified')]

legend_handles_2 = []
for i, model in enumerate(models):
    legend_handles_2.append(mlines.Line2D([], [], color=colors[i], linestyle='-', label=model.replace("_", " + ")))
    axs.step(data['energies'][:-1]/1e9, np.nansum(data[model]['mu_total'], axis=1), color=colors[i])
    axs.step(data['energies'][:-1]/1e9, np.nansum(data[model]['mu_background'], axis=1), color=colors[i], ls='--')
    axs.step(data['energies'][:-1]/1e9, np.nansum(data[model]['mu_identified'], axis=1), color=colors[i], ls=':')
    print(f'{model.replace("_", " + ")}: sum for 35 stationen {np.nansum(data[model]["mu_total"]):.4f}')
axs.loglog()
axs.set_xlim(1e6,1e10)
axs.set_ylim(1e-7,1e-1)
axs.set_xlabel(r'$\mu$ shower energy [GeV]')
axs.set_ylabel(r'# $\mu$ per year and 35 stations')
axs.grid('both')

legend1 = axs.legend(handles=legend_handles_1, loc='upper right')
legend2 = axs.legend(handles=legend_handles_2, loc='lower left')
axs.add_artist(legend1)

fig.tight_layout()
plt.savefig(f'RNO_G_muon_rate.pdf',bbox_inches='tight')
plt.show()
